Modular Meshed Ultra-Wideband Aided Inertial Navigation with Robust Anchor Calibration

This paper introduces a generic filter-based state estimation framework that supports two state-decoupling strategies based on cross-covariance factorization. These strategies reduce the computational complexity and inherently support true modularity -- a perquisite for handling and processing meshed range measurements among a time-varying set of devices. In order to utilize these measurements in the estimation framework, positions of newly detected stationary devices (anchors) and the pairwise biases between the ranging devices are required. In this work an autonomous calibration procedure for new anchors is presented, that utilizes range measurements from multiple tags as well as already known anchors. To improve the robustness, an outlier rejection method is introduced. After the calibration is performed, the sensor fusion framework obtains initial beliefs of the anchor positions and dictionaries of pairwise biases, in order to fuse range measurements obtained from new anchors tightly-coupled. The effectiveness of the filter and calibration framework has been validated through evaluations on a recorded dataset and real-world experiments.

==> clean_texmaker.sh <==
#! /bin/bash

CUR_DIR=${PWD}
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"
cd ${DIR}

echo 'removing all auxillary files recursively from texmaker compilation, assuming this file to be the root ...'

find . -type f -name '*.bak' -delete
find . -type f -name '*.aux' -delete
find . -type f -name '*.gz' -delete
find . -type f -name '*.run.xml' -delete
find . -type f -name '*.bcf' -delete
find . -type f -name '*.blg' -delete
find . -type f -name '*.log' -delete
find . -type f -name '*.toc' -delete
find . -type f -name '*.out' -delete
echo 'done!'
cd ${CUR_DIR}


==> clear_directory.sh <==
# empty directory:

find . -name "*.drawio" -type f -delete
find . -name "*.svg" -type f -delete
find . -name "*.mat" -type f -delete
find . -name "*.fig" -type f -delete
find . -name "*.tgn" -type f -delete
find . -name "*.txt" -type f -delete
find . -name "*.bak" -type f -delete
find . -name "*.csv" -type f -delete

